An Empirical Study on Capability of Large Language Models in Understanding Code Semantics

Large Language Models for Code (code LLMs) have demonstrated remarkable performance across various software engineering (SE) tasks, increasing the application of code LLMs in software development. Despite the success of code LLMs, there remain significant concerns about the actual capabilities and reliability of these models, "whether these models really learn the semantics of code from the training data and leverage the learned knowledge to perform the SE tasks". In this paper, we introduce EMPICA, a comprehensive framework designed to systematically and empirically evaluate the capabilities of code LLMs in understanding code semantics. Specifically, EMPICA systematically introduces controlled modifications/transformations into the input code and examines the models' responses. Generally, code LLMs must be robust to semantically equivalent code inputs and be sensitive to non-equivalent ones for all SE tasks. Specifically, for every SE task, given an input code snippet c and its semantic equivalent variants, code LLMs must robustly produce consistent/equivalent outputs while they are expected to generate different outputs for c and its semantic non-equivalent variants. Our experimental results on three representative code understanding tasks, including code summarization, method name prediction, and output prediction, reveal that the robustness and sensitivity of the state-of-the-art code LLMs to code transformations vary significantly across tasks and transformation operators. In addition, the code LLMs exhibit better robustness to the semantic preserving transformations than their sensitivity to the semantic non-preserving transformations. These results highlight a need to enhance the model's capabilities of understanding code semantics, especially the sensitivity property.

==> images/control_dependence.m <==
class Problem {
    public static ArrayList<Long> sortEven(ArrayList<Long> l) {
        ArrayList<Long> even = new ArrayList<>();
        ArrayList<Long> odd = new ArrayList<>();
        for (int i = 0; i < l.size(); i++) {
            if (i % 2 == 0) {
                even.add(l.get(i));
            } else {
                odd.add(l.get(i));
            }
        }
        Collections.sort(even);
        ArrayList<Long> result = new ArrayList<>();
        int evenIndex = 0;
        int oddIndex = 0;
        for (int i = 0; i < l.size(); i++) {
            if (i % 2 == 0) {
                result.add(even.get(evenIndex));
                evenIndex++;
            } else {
                result.add(odd.get(oddIndex));
                oddIndex++;
            }
        }
        return result;
    }
}
//control dependence: (7, 6), (9, 6), (18, 17), (21, 17)
//data dependence: The given source code does not have any data dependence relationship.

==> images/methodname_ex1.m <==
public static boolean <FILL>(ArrayList<Long> q, long w) {
    long sum = q.stream().mapToLong(Long::longValue).sum();
    if (sum > w) {
        return false;
    }
    int left = 0, right = q.size() - 1;
    while (left < right) {
        if (q.get(left) != q.get(right)) {
            return false;
        }
        left++;
        right--;
    }
    return true;
}


//predicted name: isPalindromeAndSumLessThan

==> images/methodname_ex1_bk.m <==
def <FILL>(n: int):
    i = 2
    while i * i <= n:
        if n % i:
            i += 1
        else:
            n //= i
    return n 

//predicted name: largest_prime_factor


==> images/methodname_ex2.m <==
public static boolean <FILL>(long w, ArrayList<Long> q) {
    long sum = q.stream().mapToLong(Long::longValue).sum();
    if (sum > w) {
        return false;
    }
    int left = 0, right = q.size() - 1;
    while (left < right) {
        if (q.get(left) != q.get(right)) {
            return false;
        }
        left++;
        right--;
    }
    return true;
}


//predicted name: isSymmetric

==> images/methodname_ex2_bk.m <==
def <FILL>(n: int):
    i = 2
    while i * i <= n:
        if not n % i:
            n //= i
        else:
            i += 1
        return n

//predicted name: smallest_prime_factor

==> images/methodname_ex3_bk.m <==
def <FILL>(n: int):
    i = 2
    while i / i <= n:
        if n + i:
            i += 1
        else:
            n //= i
    return n 

//predicted name: gcd

==> images/summary_ex1.m <==
public static boolean isPrime(long n) {
    if (n < 2) {
        return false;
    }
    for (long i = 2; i * i <= n; i++) {
        if (n % i == 0) {
            return false;
        }
    }
    return true;
}


//The function first checks if  <@\textcolor{red}{`n` is less than 2 and if so, returns `false`}@>.  If `n` is greater than or equal to 2, the function then checks if `n` is divisible by any number between 2 and the square root of `n`. <@\textcolor{red}{If `n` is divisible by any number between 2 and the square root of `n`, it is not prime, so the function returns `false`}@>. If `n` is not divisible by any number between 2 and the square root of `n`, it is prime, so the function returns `true`. 

==> images/summary_ex1_bk.m <==
class Problem {
    public static String exchange(ArrayList<Long> lst1, ArrayList<Long> lst2) {
        long oddCount1 = lst1.stream().filter(n -> n % 2 != 0).count();
        long oddCount2 = lst2.stream().filter(n -> n % 2 != 0).count();
        if (oddCount1 > oddCount2) {
            return "NO";
        } else {
            return "YES";
        }
    }
}


//Summary: The method uses Java 8 Stream API to filter out the odd numbers from the two input lists. It counts the number of odd numbers in each list and compares them. If the count of odd numbers in the first list is greater than the count in the second list, it returns "NO". Otherwise, it returns "YES".

==> images/summary_ex2.m <==
public static boolean isPrime(long n) {
    if (!(n < 2)) {
        return false;
    }
    for (long i = 2; i * i <= n; i++) {
        if (!(n % i == 0)) {
            return false;
        }
    }
    return true;
}

//This function checks if a given number `n` is prime. It does this by first checking if  <@\textcolor{red}{`n` is less than 2, and if it is, it returns `false`}@>. If `n` is greater than or equal to 2, it then checks if `n` is divisible by any number between 2 and the square root of `n`. If `n` is not divisible by any of these numbers, it returns `true`, indicating that `n` is prime. <@\textcolor{red}{If `n` is divisible by any of these numbers, it returns `false`, indicating that `n` is not prime}@>.
    

==> images/summary_ex2_bk.m <==
class Problem {
	public static String exchange(ArrayList<Long> lst1, ArrayList<Long> lst2) {
		long oddCount1 = lst1.stream().filter(n -> n % 2 != 0).count();
		long oddCount2 = lst2.stream().filter(n -> n % 2 != 0).count();
		if (!(oddCount1 > oddCount2)) {
			return "NO";
		} else {
			return "YES";
		}
	}
}

//Summary: The method uses Java 8 Stream API to filter out the odd numbers from the two input lists. It counts the number of odd numbers in each list and compares them. If the count of odd numbers in the first list is not greater than the count of odd numbers in the second list, it returns "NO". Otherwise, it returns "YES".


==> images/summary_ex3_bk.m <==
class Problem {
	public static String exchange(ArrayList<Long> lst1, ArrayList<Long> lst2) {
		long oddCount1 = lst1.stream().filter(n -> n % 2 != 0).count();
		long oddCount2 = lst2.stream().filter(n -> n % 2 != 0).count();
		return "NO";
		return "YES";
	}
}

//Summary:  The method calculates the number of odd numbers in the first and second list using Java 8 Stream API. It filters out the odd numbers by checking if the remainder of the number divided by 2 is not equal to 0. The count() method is then used to count the number of odd numbers. The method then returns "NO" if the number of odd numbers in the first list is not equal to the number of odd numbers in the second list. If they are equal, it returns "YES".

